Color-Kinematics Duality in One-Loop Four-Gluon Amplitudes with Matter

Four-point one-loop nonsupersymmetric pure Yang-Mills amplitudes with the duality between color and kinematics manifest have been constructed in previous work. Here, we extend the discussion to fermions and scalars circulating in the loop with all external gluons. This gives another nontrivial loop-level example showing that the duality between color and kinematics holds in nonsupersymmetric gauge theory. The construction is valid in any spacetime dimension and written in terms of formal polarization vectors. We also convert these expressions into a four-dimensional form with explicit external helicity states. Using this, we compare our results to one-loop duality-satisfying amplitudes that are already present in literature.

==> anc/numerators.m <==
(*
This file contains the BCJ numerators, along with their corresponding
propagators, for the four-point one-loop Yang-Mills amplitude with 
external gluons. We give the BCJ numerators with adjoint 
massless fermions, adjoint real massless scalars, and a gluon circulating 
in the loop.

The variables "numerators[[i]]" (i.e. entry "i" in the variable "numerators")
and "propagators[[i]]" provide the numerator and propagators corresponding to 
diagram "i". This labeling corresponds to Fig. 2, with leg ordering (1,2,3,4), 
in follow way:

i=1 : The box diagram, n[1234], of Fig. 2(a),
i=2 : The triangle diagram, n[12(34)], of Fig. 2(b),
i=3 : The triangle diagram, n[23(41)], of Fig. 2(c),
i=4 : The triangle diagram, n[(12)34], of Fig. 2(d),
i=5 : The triangle diagram, n[1(23)4], of Fig. 2(e),
i=6 : The bubble diagram, n[(12)(34)], of Fig. 2(f),
i=7 : The bubble diagram, n[(23)(41)], of Fig. 2(g).

The color factors corresponding to the diagrams are obtained by dressing
each cubic vertex with an \tilde{f}^{abc} color factor, with the 
diagrams drawn in a planar fashion with the indicated ordering of legs.

Regarding notation,

Dg is the number of gluon states, i.e. D-2 (tex: $D_g$); 
Df is the number of fermion states, given in Table II (tex: $D_f$);

Ng is the number of gluons in the loop (takes values of 0 or 1);
Nf is the number of fermions in the loop;
Ns is the number of real scalars in the loop;

k[i] is an external momentum (tex: $k_i$);

l[5] is the loop momentum (tex: $p$ in the paper);

R[P] is the inverse propagator (tex: $P^2$);

ee[i,j] is the dot product of two polarization vectors 
(tex: $\varepsilon_i\cdot\varepsilon_j$);

ke[i,j] is the dot product of external momenta with a polarization vector 
(tex: $k_i\cdot\varepsilon_j$);

le[5,j] is the dot product of loop momentum with a polarization vector 
(tex: $l_ 5\cdot\varepsilon_j$).

*)


propagators = 
{
	R[k[1] - l[5]]*R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]],
	R[k[1] + k[2]]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]]*R[l[5]],
	R[k[2] + k[3]]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]],
	R[k[1] + k[2]]*R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]],
	R[k[2] + k[3]]*R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]],
	R[k[1] + k[2]]^2*R[k[1] + k[2] - l[5]]*R[l[5]],
	R[k[2] + k[3]]^2*R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]]
};
 
 
numerators = {I*Df*Nf*ke[1, 2]*ke[1, 3]*ke[2, 4]*le[5, 1] - 
      (8*I)*Ng*ke[1, 2]*ke[1, 3]*ke[2, 4]*le[5, 1] + 
      I*Df*Nf*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] - 
      (8*I)*Ng*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] + 
      (I/2)*Df*Nf*ke[1, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] - 
      (4*I)*Ng*ke[1, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] + 
      (I/2)*Df*Nf*ke[2, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] - 
      (4*I)*Ng*ke[2, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] + 
      I*Df*Nf*ke[1, 2]*ke[1, 3]*ke[3, 4]*le[5, 1] - 
      (8*I)*Ng*ke[1, 2]*ke[1, 3]*ke[3, 4]*le[5, 1] + ((3*I)/2)*Df*Nf*ke[1, 2]*
       ke[2, 3]*ke[3, 4]*le[5, 1] - (12*I)*Ng*ke[1, 2]*ke[2, 3]*ke[3, 4]*
       le[5, 1] + (I/2)*Df*Nf*ke[2, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] - 
      (4*I)*Ng*ke[2, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] - 
      I*Df*Nf*ke[1, 3]*ke[2, 1]*ke[2, 4]*le[5, 2] + 
      (8*I)*Ng*ke[1, 3]*ke[2, 1]*ke[2, 4]*le[5, 2] - 
      I*Df*Nf*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] + 
      (8*I)*Ng*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] - 
      (I/2)*Df*Nf*ke[1, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (4*I)*Ng*ke[1, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] - 
      (I/2)*Df*Nf*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (4*I)*Ng*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] - 
      (I/2)*Df*Nf*ke[1, 3]*ke[2, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Ng*ke[1, 3]*ke[2, 1]*ke[3, 4]*le[5, 2] - 
      I*Df*Nf*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + 
      (8*I)*Ng*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] - 
      (I/2)*Df*Nf*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Ng*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] - 
      I*Df*Nf*ke[1, 3]*ke[3, 4]*le[5, 1]*le[5, 2] + 
      (8*I)*Ng*ke[1, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - 
      I*Df*Nf*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] + 
      (8*I)*Ng*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - 
      (I/2)*Df*Nf*ke[1, 2]*ke[2, 4]*ke[3, 1]*le[5, 3] + 
      (4*I)*Ng*ke[1, 2]*ke[2, 4]*ke[3, 1]*le[5, 3] + 
      (I/2)*Df*Nf*ke[2, 1]*ke[2, 4]*ke[3, 2]*le[5, 3] - 
      (4*I)*Ng*ke[2, 1]*ke[2, 4]*ke[3, 2]*le[5, 3] - 
      (I/2)*Df*Nf*ke[1, 2]*ke[2, 1]*ke[3, 4]*le[5, 3] + 
      (4*I)*Ng*ke[1, 2]*ke[2, 1]*ke[3, 4]*le[5, 3] - 
      I*Df*Nf*ke[1, 2]*ke[3, 1]*ke[3, 4]*le[5, 3] + 
      (8*I)*Ng*ke[1, 2]*ke[3, 1]*ke[3, 4]*le[5, 3] + 
      (I/2)*Df*Nf*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      (4*I)*Ng*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      I*Df*Nf*ke[1, 2]*ke[2, 4]*le[5, 1]*le[5, 3] + 
      (8*I)*Ng*ke[1, 2]*ke[2, 4]*le[5, 1]*le[5, 3] - 
      I*Df*Nf*ke[2, 4]*ke[3, 2]*le[5, 1]*le[5, 3] + 
      (8*I)*Ng*ke[2, 4]*ke[3, 2]*le[5, 1]*le[5, 3] + 
      I*Df*Nf*ke[2, 1]*ke[2, 4]*le[5, 2]*le[5, 3] - 
      (8*I)*Ng*ke[2, 1]*ke[2, 4]*le[5, 2]*le[5, 3] + 
      I*Df*Nf*ke[2, 4]*ke[3, 1]*le[5, 2]*le[5, 3] - 
      (8*I)*Ng*ke[2, 4]*ke[3, 1]*le[5, 2]*le[5, 3] + 
      I*Df*Nf*ke[2, 1]*ke[3, 4]*le[5, 2]*le[5, 3] - 
      (8*I)*Ng*ke[2, 1]*ke[3, 4]*le[5, 2]*le[5, 3] + 
      I*Df*Nf*ke[3, 1]*ke[3, 4]*le[5, 2]*le[5, 3] - 
      (8*I)*Ng*ke[3, 1]*ke[3, 4]*le[5, 2]*le[5, 3] - 
      I*Df*Nf*ke[1, 2]*ke[1, 3]*ke[2, 1]*le[5, 4] + 
      (8*I)*Ng*ke[1, 2]*ke[1, 3]*ke[2, 1]*le[5, 4] - 
      I*Df*Nf*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] + 
      (8*I)*Ng*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] - 
      I*Df*Nf*ke[1, 2]*ke[1, 3]*ke[3, 1]*le[5, 4] + 
      (8*I)*Ng*ke[1, 2]*ke[1, 3]*ke[3, 1]*le[5, 4] - 
      (I/2)*Df*Nf*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] + 
      (4*I)*Ng*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] + 
      (I/2)*Df*Nf*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] - 
      (4*I)*Ng*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] + 
      I*Df*Nf*ke[2, 3]*ke[3, 2]*le[5, 1]*le[5, 4] - 
      (8*I)*Ng*ke[2, 3]*ke[3, 2]*le[5, 1]*le[5, 4] + 
      I*Df*Nf*ke[1, 3]*ke[3, 1]*le[5, 2]*le[5, 4] - 
      (8*I)*Ng*ke[1, 3]*ke[3, 1]*le[5, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[1, 3]*le[5, 1]*le[5, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      I*Df*Nf*ke[1, 2]*ke[2, 1]*le[5, 3]*le[5, 4] - 
      (8*I)*Ng*ke[1, 2]*ke[2, 1]*le[5, 3]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 2]*le[5, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 2]*le[5, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Ns*ke[1, 2]*le[5, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Df*Nf*le[5, 1]*le[5, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Dg*Ng*le[5, 1]*le[5, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Ns*le[5, 1]*le[5, 2]*le[5, 3]*le[5, 4] - 
      (I/4)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (I/2)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/2)*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (I/2)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/2)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (2*I)*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (2*I)*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2]] - 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 + (2*I)*Ng*ee[1, 4]*ke[1, 2]*
       ke[1, 3]*R[k[2] + k[3]] - (2*I)*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[2] + k[3]] + (2*I)*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      (2*I)*Ng*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (2*I)*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      (2*I)*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/4)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/4)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] - 
      (I/4)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] - 
      (I/4)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/4)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[2] + k[3]] - 
      (2*I)*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[2] + k[3]] + 
      (I/4)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (2*I)*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/4)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      (2*I)*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] + 
      (I/4)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (2*I)*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] + 
      (I/4)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (2*I)*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/4)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/4)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/2)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (4*I)*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/2)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[2] + k[3]] + 
      (4*I)*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/4)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/4)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/4)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (2*I)*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/4)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (2*I)*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (4*I)*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/2)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (4*I)*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      (I/8)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 + (I/6)*Df*Nf*ee[1, 2]*ke[1, 3]*
       ke[2, 4]*R[k[1] - l[5]] - (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] - l[5]] - (I/6)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (2*I)*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (2*I)*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (2*I)*Ng*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (2*I)*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (2*I)*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (2*I)*Ng*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (2*I)*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (2*I)*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (2*I)*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (2*I)*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (2*I)*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (2*I)*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      ((5*I)/12)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] - 
      (4*I)*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] - 
      ((5*I)/12)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (4*I)*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (4*I)*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] - l[5]] - 
      (4*I)*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] - 
      (I/4)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (4*I)*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/4)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/4)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] + 
      ((13*I)/12)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((13*I)/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((13*I)/12)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/4)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (4*I)*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] + 
      (I/4)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] + 
      (I/4)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] + 
      ((11*I)/12)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((11*I)/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((11*I)/12)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (4*I)*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (4*I)*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] - 
      I*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      I*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      I*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/8)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      I*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]^2 - 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]^2 + (I/4)*Df*Nf*ee[3, 4]*ke[1, 2]*
       ke[2, 1]*R[k[1] + k[2] - l[5]] - (2*I)*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[k[1] + k[2] - l[5]] - (I/4)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] - l[5]] - (I/4)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] + k[2] - l[5]] + (I/4)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] - l[5]] - (2*I)*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] - l[5]] - (I/4)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] - l[5]] - (I/4)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] - l[5]] - (I/4)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] - l[5]] + (I/4)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] - l[5]] - (2*I)*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] - l[5]] - (I/4)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] - l[5]] - (I/4)*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] - l[5]] + (I/4)*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] - l[5]] - (2*I)*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] - l[5]] + (I/4)*Df*Nf*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] - l[5]] - (2*I)*Ng*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] - l[5]] + (I/4)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] - (2*I)*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] - (I/4)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] - (I/4)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] - (I/4)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] - (I/4)*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] + (I/4)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] - (2*I)*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] - (I/2)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*
       R[k[1] + k[2] - l[5]] + (4*I)*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*
       R[k[1] + k[2] - l[5]] + (I/2)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*
       R[k[1] + k[2] - l[5]] - (4*I)*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*
       R[k[1] + k[2] - l[5]] + (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[k[1] + k[2] - l[5]] - (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[k[1] + k[2] - l[5]] - (I/12)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[k[1] + k[2] - l[5]] + (I/12)*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] - l[5]] - (I/12)*Dg*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] - l[5]] - (I/12)*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] - l[5]] - (I/12)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*
       R[k[1] + k[2] - l[5]] + (I/12)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*
       R[k[1] + k[2] - l[5]] + (I/12)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*
       R[k[1] + k[2] - l[5]] - (I/12)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[k[1] + k[2] - l[5]] + (I/12)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[k[1] + k[2] - l[5]] + (I/12)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[k[1] + k[2] - l[5]] - (I/12)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + (I/12)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + ((5*I)/12)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*
       R[k[1] + k[2] - l[5]] - (4*I)*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + (I/12)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*
       R[k[1] + k[2] - l[5]] - (I/12)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + (I/12)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + (I/12)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*
       R[k[1] + k[2] - l[5]] - (I/12)*Df*Nf*ee[3, 4]*ke[3, 1]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + (I/12)*Dg*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + (I/12)*Ns*ee[3, 4]*ke[3, 1]*le[5, 2]*
       R[k[1] + k[2] - l[5]] - (I/12)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + (I/12)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + (I/12)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + (I/6)*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*
       R[k[1] + k[2] - l[5]] - (I/6)*Dg*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*
       R[k[1] + k[2] - l[5]] - (I/6)*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*
       R[k[1] + k[2] - l[5]] + (I/12)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*
       R[k[1] + k[2] - l[5]] - (I/12)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*
       R[k[1] + k[2] - l[5]] - (I/12)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*
       R[k[1] + k[2] - l[5]] + (I/12)*Df*Nf*ee[1, 2]*ke[2, 4]*le[5, 3]*
       R[k[1] + k[2] - l[5]] - (I/12)*Dg*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*
       R[k[1] + k[2] - l[5]] - (I/12)*Ns*ee[1, 2]*ke[2, 4]*le[5, 3]*
       R[k[1] + k[2] - l[5]] + (I/12)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*
       R[k[1] + k[2] - l[5]] - (I/12)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*
       R[k[1] + k[2] - l[5]] - (I/12)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*
       R[k[1] + k[2] - l[5]] - ((5*I)/12)*Df*Nf*ee[1, 4]*ke[3, 2]*le[5, 3]*
       R[k[1] + k[2] - l[5]] + (4*I)*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*
       R[k[1] + k[2] - l[5]] - (I/12)*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*
       R[k[1] + k[2] - l[5]] - (I/12)*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*
       R[k[1] + k[2] - l[5]] + (I/12)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*
       R[k[1] + k[2] - l[5]] - (I/12)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*
       R[k[1] + k[2] - l[5]] - (I/12)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*
       R[k[1] + k[2] - l[5]] - (I/6)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*
       R[k[1] + k[2] - l[5]] + (I/6)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*
       R[k[1] + k[2] - l[5]] + (I/6)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*
       R[k[1] + k[2] - l[5]] + (I/2)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (4*I)*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (I/2)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + (4*I)*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (I/12)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - ((5*I)/12)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + (4*I)*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (I/12)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (I/12)*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + (I/12)*Dg*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + (I/12)*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + ((5*I)/12)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (4*I)*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + (I/12)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + (I/12)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - I*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + I*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + I*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (I/6)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + (I/6)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + (I/6)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + (I/6)*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (I/6)*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (I/6)*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] - l[5]] + I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] - l[5]] + (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] - l[5]] - I*Ng*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] - l[5]] - (I/8)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] - l[5]] + I*Ng*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] - l[5]] + (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] - l[5]] - I*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] - l[5]] - (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] + I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] + (I/8)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] - I*Ng*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] - (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] + I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] + (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]^2 - I*Ng*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]^2 - (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((13*I)/12)*Df*Nf*ee[3, 4]*ke[1, 2]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - ((13*I)/12)*Dg*Ng*ee[3, 4]*
       ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((13*I)/12)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (4*I)*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (4*I)*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Dg*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (4*I)*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/12)*Df*Nf*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (4*I)*Ng*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Df*Nf*ee[1, 3]*ke[2, 4]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (4*I)*Ng*ee[1, 3]*ke[2, 4]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Dg*Ng*ee[1, 3]*ke[2, 4]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ns*ee[1, 3]*ke[2, 4]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[3, 4]*ke[3, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Dg*Ng*ee[3, 4]*ke[3, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ns*ee[3, 4]*ke[3, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Df*Nf*ee[1, 3]*ke[3, 4]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 3]*ke[3, 4]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 3]*ke[3, 4]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - I*Df*Nf*ee[3, 4]*le[5, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + I*Dg*Ng*ee[3, 4]*le[5, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + I*Ns*ee[3, 4]*le[5, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Df*Nf*ee[1, 4]*ke[1, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 4]*ke[1, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 4]*ke[1, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[2, 4]*ke[2, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[2, 4]*ke[2, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[2, 4]*ke[2, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/12)*Df*Nf*ee[1, 2]*
       ke[3, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (4*I)*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/12)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (4*I)*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/12)*Df*Nf*ee[1, 2]*ke[2, 3]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - (4*I)*Ng*ee[1, 2]*ke[2, 3]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 2]*ke[2, 3]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[2, 3]*le[5, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Dg*Ng*ee[2, 3]*le[5, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ns*ee[2, 3]*le[5, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Df*Nf*ee[1, 3]*le[5, 2]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Dg*Ng*ee[1, 3]*le[5, 2]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ns*ee[1, 3]*le[5, 2]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/8)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + I*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + I*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[1, 4]*ee[2, 3]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*Ng*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 4]*ee[2, 3]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Df*Nf*ee[1, 3]*ee[2, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*Ng*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/4)*Df*Nf*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/4)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*Ns*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + I*Ng*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ng*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + I*Ng*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]^2 - 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]^2 - 
      ((2*I)/3)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + 
      ((2*I)/3)*Ns*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] - 
      (I/4)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] + 
      (4*I)*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - (I/4)*Dg*Ng*ee[3, 4]*
       ke[1, 2]*ke[2, 1]*R[l[5]] - (I/4)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[l[5]] - (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - ((3*I)/4)*Df*Nf*ee[1, 4]*
       ke[1, 2]*ke[2, 3]*R[l[5]] + ((3*I)/4)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[l[5]] + ((3*I)/4)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((5*I)/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      (4*I)*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] + (I/12)*Dg*Ng*ee[1, 3]*
       ke[1, 2]*ke[2, 4]*R[l[5]] + (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[l[5]] - (I/12)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      ((5*I)/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] + 
      (4*I)*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] - (I/12)*Dg*Ng*ee[2, 3]*
       ke[2, 1]*ke[2, 4]*R[l[5]] - (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[l[5]] - (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      ((5*I)/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      (4*I)*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] - (I/12)*Dg*Ng*ee[2, 4]*
       ke[1, 3]*ke[3, 1]*R[l[5]] - (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[l[5]] - (I/6)*Df*Nf*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + 
      (2*I)*Ng*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] - (I/12)*Dg*Ng*ee[2, 4]*
       ke[2, 3]*ke[3, 1]*R[l[5]] - (I/12)*Ns*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[l[5]] - (I/4)*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + 
      (2*I)*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + (I/12)*Df*Nf*ee[1, 4]*
       ke[1, 3]*ke[3, 2]*R[l[5]] - (I/12)*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[l[5]] - (I/12)*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + 
      (2*I)*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] - (I/12)*Dg*Ng*ee[3, 4]*
       ke[2, 1]*ke[3, 2]*R[l[5]] - (I/12)*Ns*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[l[5]] - (I/6)*Df*Nf*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] + 
      (2*I)*Ng*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] - (I/12)*Dg*Ng*ee[1, 4]*
       ke[2, 3]*ke[3, 2]*R[l[5]] - (I/12)*Ns*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       R[l[5]] + (I/4)*Df*Nf*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] - 
      (2*I)*Ng*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + (I/12)*Df*Nf*ee[1, 3]*
       ke[1, 2]*ke[3, 4]*R[l[5]] - (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[l[5]] - (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      (I/4)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - 
      (4*I)*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] + (I/4)*Dg*Ng*ee[1, 2]*
       ke[1, 3]*ke[3, 4]*R[l[5]] + (I/4)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[l[5]] - ((7*I)/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      (6*I)*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - (I/6)*Dg*Ng*ee[2, 3]*
       ke[2, 1]*ke[3, 4]*R[l[5]] - (I/6)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[l[5]] + (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - 
      (2*I)*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + (I/6)*Dg*Ng*ee[1, 2]*
       ke[2, 3]*ke[3, 4]*R[l[5]] + (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[l[5]] - ((5*I)/12)*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      (4*I)*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] - (I/12)*Dg*Ng*ee[2, 3]*
       ke[3, 1]*ke[3, 4]*R[l[5]] - (I/12)*Ns*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       R[l[5]] + (I/12)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + (I/6)*Df*Nf*ee[2, 4]*
       ke[1, 3]*le[5, 1]*R[l[5]] - (I/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*
       R[l[5]] - (I/6)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] + 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] - 
      (I/12)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] + 
      ((5*I)/12)*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] - 
      (4*I)*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] + (I/12)*Dg*Ng*ee[2, 3]*
       ke[2, 4]*le[5, 1]*R[l[5]] + (I/12)*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[l[5]] - (I/12)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[l[5]] + 
      (I/12)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*R[l[5]] + 
      ((5*I)/12)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] - 
      (4*I)*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + (I/12)*Dg*Ng*ee[2, 3]*
       ke[3, 4]*le[5, 1]*R[l[5]] + (I/12)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[l[5]] + ((5*I)/6)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] - 
      ((5*I)/6)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] - 
      ((5*I)/6)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] + 
      (I/4)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[l[5]] - 
      (4*I)*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[l[5]] + (I/4)*Dg*Ng*ee[3, 4]*
       ke[2, 1]*le[5, 2]*R[l[5]] + (I/4)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*
       R[l[5]] + ((11*I)/12)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      ((11*I)/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      ((11*I)/12)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      ((5*I)/12)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[l[5]] + 
      (4*I)*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[l[5]] - (I/12)*Dg*Ng*ee[1, 3]*
       ke[2, 4]*le[5, 2]*R[l[5]] - (I/12)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*
       R[l[5]] - (I/12)*Df*Nf*ee[3, 4]*ke[3, 1]*le[5, 2]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*R[l[5]] + 
      (I/12)*Ns*ee[3, 4]*ke[3, 1]*le[5, 2]*R[l[5]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + 
      (I/12)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + 
      (I/6)*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*R[l[5]] - 
      (I/6)*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*R[l[5]] + ((5*I)/6)*Df*Nf*ee[1, 4]*
       ke[1, 2]*le[5, 3]*R[l[5]] - ((5*I)/6)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*
       R[l[5]] - ((5*I)/6)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] + 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - 
      (I/12)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 4]*le[5, 3]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*R[l[5]] - 
      (I/12)*Ns*ee[1, 2]*ke[2, 4]*le[5, 3]*R[l[5]] + 
      ((5*I)/12)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[l[5]] - 
      (4*I)*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[l[5]] + (I/12)*Dg*Ng*ee[2, 4]*
       ke[3, 1]*le[5, 3]*R[l[5]] + (I/12)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*
       R[l[5]] - (I/12)*Df*Nf*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] + 
      (I/12)*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] - 
      (I/4)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[l[5]] + 
      (4*I)*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[l[5]] - (I/4)*Dg*Ng*ee[1, 2]*
       ke[3, 4]*le[5, 3]*R[l[5]] - (I/4)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*
       R[l[5]] - (I/6)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] + 
      (I/6)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] - I*Df*Nf*ee[1, 4]*le[5, 2]*
       le[5, 3]*R[l[5]] + I*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + 
      I*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*
       le[5, 4]*R[l[5]] - (I/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - (I/6)*Df*Nf*ee[1, 2]*
       ke[1, 3]*le[5, 4]*R[l[5]] + (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[l[5]] + (I/6)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] - 
      ((5*I)/12)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] + 
      (4*I)*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] - (I/12)*Dg*Ng*ee[2, 3]*
       ke[2, 1]*le[5, 4]*R[l[5]] - (I/12)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[l[5]] - (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] - 
      ((5*I)/12)*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[l[5]] + 
      (4*I)*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[l[5]] - (I/12)*Dg*Ng*ee[2, 3]*
       ke[3, 1]*le[5, 4]*R[l[5]] - (I/12)*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*
       R[l[5]] + (I/12)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + 
      (I/6)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + (I/6)*Df*Nf*ee[1, 2]*
       le[5, 3]*le[5, 4]*R[l[5]] - (I/6)*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*
       R[l[5]] - (I/6)*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[l[5]] - 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] + 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] + 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/8)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      I*Ng*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/8)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      I*Ng*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/4)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/4)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/4)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (2*I)*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/6)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (2*I)*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/12)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/8)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      I*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[l[5]]^2 - I*Ng*ee[1, 4]*ee[2, 3]*
       R[l[5]]^2, I*Df*Nf*ke[1, 2]*ke[1, 3]*ke[2, 4]*le[5, 1] - 
      (8*I)*Ng*ke[1, 2]*ke[1, 3]*ke[2, 4]*le[5, 1] + 
      I*Df*Nf*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] - 
      (8*I)*Ng*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] + 
      I*Df*Nf*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] - 
      (8*I)*Ng*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] - 
      I*Df*Nf*ke[1, 3]*ke[2, 1]*ke[2, 4]*le[5, 2] + 
      (8*I)*Ng*ke[1, 3]*ke[2, 1]*ke[2, 4]*le[5, 2] - 
      I*Df*Nf*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] + 
      (8*I)*Ng*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] - 
      I*Df*Nf*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + 
      (8*I)*Ng*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] - 
      I*Df*Nf*ke[1, 2]*ke[2, 1]*ke[3, 4]*le[5, 3] + 
      (8*I)*Ng*ke[1, 2]*ke[2, 1]*ke[3, 4]*le[5, 3] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] - 
      (4*I)*Ns*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] - 
      (4*I)*Df*Nf*ke[3, 4]*le[5, 1]*le[5, 2]*le[5, 3] + 
      (4*I)*Dg*Ng*ke[3, 4]*le[5, 1]*le[5, 2]*le[5, 3] + 
      (4*I)*Ns*ke[3, 4]*le[5, 1]*le[5, 2]*le[5, 3] - 
      I*Df*Nf*ke[1, 2]*ke[1, 3]*ke[2, 1]*le[5, 4] + 
      (8*I)*Ng*ke[1, 2]*ke[1, 3]*ke[2, 1]*le[5, 4] - 
      I*Df*Nf*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] + 
      (8*I)*Ng*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[1, 3]*le[5, 1]*le[5, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] - 
      ((5*I)/12)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/6)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      ((11*I)/12)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      ((11*I)/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      ((11*I)/12)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/4)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/4)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] - 
      (I/6)*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/6)*Dg*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/6)*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2]] + 
      (I/6)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/4)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/4)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] + 
      ((5*I)/12)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/6)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/6)*Ns*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      I*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2]] + 
      I*Dg*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2]] + 
      I*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] + 
      (4*I)*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (4*I)*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      (I/6)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (4*I)*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (4*I)*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      I*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      I*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      I*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/4)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/4)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/4)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (2*I)*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      ((5*I)/12)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (4*I)*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (4*I)*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      I*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      I*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      I*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      I*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      I*Dg*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      I*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/4)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/4)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/4)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/2)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (4*I)*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*Dg*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*Df*Nf*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*Ns*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*Df*Nf*ee[1, 4]*
       ke[1, 2]*ke[1, 3]*R[l[5]] + ((2*I)/3)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[l[5]] + ((2*I)/3)*Ns*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - ((3*I)/4)*Df*Nf*ee[1, 4]*
       ke[1, 2]*ke[2, 3]*R[l[5]] + ((3*I)/4)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[l[5]] + ((3*I)/4)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - 
      (I/3)*Df*Nf*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + 
      (4*I)*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] - (I/6)*Dg*Ng*ee[3, 4]*
       ke[2, 1]*ke[3, 2]*R[l[5]] - (I/6)*Ns*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[l[5]] - ((2*I)/3)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((2*I)/3)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - 
      I*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + I*Dg*Ng*ee[3, 4]*ke[1, 2]*
       le[5, 1]*R[l[5]] + I*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] - 
      (I/3)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] + (I/6)*Df*Nf*ee[2, 4]*
       ke[2, 3]*le[5, 1]*R[l[5]] - (I/6)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[l[5]] - (I/6)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] + 
      (I/6)*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] - 
      (I/6)*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] + (I/3)*Df*Nf*ee[2, 3]*
       ke[3, 4]*le[5, 1]*R[l[5]] - (I/3)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[l[5]] - (I/3)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + 
      ((2*I)/3)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] - 
      ((2*I)/3)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] + 
      ((5*I)/6)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      ((5*I)/6)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      ((5*I)/6)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*R[l[5]] + ((2*I)/3)*Df*Nf*ee[1, 3]*
       ke[3, 4]*le[5, 2]*R[l[5]] - ((2*I)/3)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*
       R[l[5]] - ((2*I)/3)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + 
      I*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*R[l[5]] - I*Dg*Ng*ee[3, 4]*le[5, 1]*
       le[5, 2]*R[l[5]] - I*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*R[l[5]] + 
      ((2*I)/3)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] - 
      ((2*I)/3)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - (I/3)*Df*Nf*ee[2, 4]*
       le[5, 1]*le[5, 3]*R[l[5]] + (I/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*
       R[l[5]] + (I/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] - 
      ((2*I)/3)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + 
      ((2*I)/3)*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] - 
      ((2*I)/3)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] + 
      ((2*I)/3)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - 
      (I/6)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] + 
      (I/6)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] + (I/3)*Df*Nf*ee[2, 3]*
       le[5, 1]*le[5, 4]*R[l[5]] - (I/3)*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*
       R[l[5]] - (I/3)*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[l[5]] + 
      ((2*I)/3)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] - 
      ((2*I)/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/12)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/12)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      (I/4)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/4)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/4)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/6)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/6)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]], 
     (4*I)*Df*Nf*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1] - 
      (4*I)*Ns*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1] + 
      (3*I)*Df*Nf*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] + 
      (8*I)*Ng*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] + 
      I*Df*Nf*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2] - 
      (8*I)*Ng*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2] + 
      I*Df*Nf*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2] - 
      (8*I)*Ng*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2] + 
      I*Df*Nf*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2] - 
      (8*I)*Ng*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[3, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[3, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[3, 4] + 
      (5*I)*Df*Nf*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[3, 4] - 
      (8*I)*Ng*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[3, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[3, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[3, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[1, 3]*ke[3, 1]*ke[3, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[1, 3]*ke[3, 1]*ke[3, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[1, 3]*ke[3, 1]*ke[3, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4] - 
      I*Df*Nf*ke[1, 3]*ke[2, 1]*ke[3, 2]*ke[3, 4] + 
      (8*I)*Ng*ke[1, 3]*ke[2, 1]*ke[3, 2]*ke[3, 4] + 
      I*Df*Nf*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4] - 
      (8*I)*Ng*ke[2, 1]*ke[2, 3]*ke[3, 2]*ke[3, 4] + 
      I*Df*Nf*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4] - 
      (8*I)*Ng*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4] - 
      (4*I)*Df*Nf*ke[1, 2]*ke[1, 3]*ke[2, 4]*le[5, 1] + 
      (4*I)*Dg*Ng*ke[1, 2]*ke[1, 3]*ke[2, 4]*le[5, 1] + 
      (4*I)*Ns*ke[1, 2]*ke[1, 3]*ke[2, 4]*le[5, 1] - 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] + 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] + 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] - 
      I*Df*Nf*ke[2, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] + 
      (8*I)*Ng*ke[2, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] - 
      (4*I)*Df*Nf*ke[1, 2]*ke[1, 3]*ke[3, 4]*le[5, 1] + 
      (4*I)*Dg*Ng*ke[1, 2]*ke[1, 3]*ke[3, 4]*le[5, 1] + 
      (4*I)*Ns*ke[1, 2]*ke[1, 3]*ke[3, 4]*le[5, 1] - 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] + 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] + 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] - 
      I*Df*Nf*ke[2, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] + 
      (8*I)*Ng*ke[2, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[2, 1]*ke[2, 4]*le[5, 2] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[2, 1]*ke[2, 4]*le[5, 2] + 
      (4*I)*Ns*ke[1, 3]*ke[2, 1]*ke[2, 4]*le[5, 2] - 
      (4*I)*Df*Nf*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] + 
      (4*I)*Dg*Ng*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] + 
      (4*I)*Ns*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (4*I)*Ns*ke[1, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] - 
      (3*I)*Df*Nf*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] - 
      (8*I)*Ng*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (4*I)*Dg*Ng*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (4*I)*Ns*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[2, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[2, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Ns*ke[1, 3]*ke[2, 1]*ke[3, 4]*le[5, 2] - 
      (5*I)*Df*Nf*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + 
      (8*I)*Ng*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + 
      (4*I)*Dg*Ng*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + 
      (4*I)*Ns*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Ns*ke[1, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] - 
      (4*I)*Df*Nf*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Dg*Ng*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Ns*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Df*Nf*ke[1, 3]*ke[2, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Dg*Ng*ke[1, 3]*ke[2, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Ns*ke[1, 3]*ke[2, 4]*le[5, 1]*le[5, 2] + 
      (4*I)*Df*Nf*ke[2, 3]*ke[2, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Dg*Ng*ke[2, 3]*ke[2, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Ns*ke[2, 3]*ke[2, 4]*le[5, 1]*le[5, 2] + 
      (4*I)*Df*Nf*ke[1, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Dg*Ng*ke[1, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Ns*ke[1, 3]*ke[3, 4]*le[5, 1]*le[5, 2] + 
      (4*I)*Df*Nf*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Dg*Ng*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Ns*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 1]*ke[2, 4]*le[5, 3] + 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 1]*ke[2, 4]*le[5, 3] + 
      (4*I)*Ns*ke[1, 2]*ke[2, 1]*ke[2, 4]*le[5, 3] - 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 4]*ke[3, 1]*le[5, 3] + 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 4]*ke[3, 1]*le[5, 3] + 
      (4*I)*Ns*ke[1, 2]*ke[2, 4]*ke[3, 1]*le[5, 3] - 
      I*Df*Nf*ke[2, 4]*ke[3, 1]*ke[3, 2]*le[5, 3] + 
      (8*I)*Ng*ke[2, 4]*ke[3, 1]*ke[3, 2]*le[5, 3] - 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 1]*ke[3, 4]*le[5, 3] + 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 1]*ke[3, 4]*le[5, 3] + 
      (4*I)*Ns*ke[1, 2]*ke[2, 1]*ke[3, 4]*le[5, 3] - 
      (4*I)*Df*Nf*ke[1, 2]*ke[3, 1]*ke[3, 4]*le[5, 3] + 
      (4*I)*Dg*Ng*ke[1, 2]*ke[3, 1]*ke[3, 4]*le[5, 3] + 
      (4*I)*Ns*ke[1, 2]*ke[3, 1]*ke[3, 4]*le[5, 3] + 
      I*Df*Nf*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      (8*I)*Ng*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 4]*le[5, 1]*le[5, 3] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 4]*le[5, 1]*le[5, 3] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 4]*le[5, 1]*le[5, 3] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] - 
      (4*I)*Ns*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] + 
      (4*I)*Df*Nf*ke[2, 1]*ke[2, 4]*le[5, 2]*le[5, 3] - 
      (4*I)*Dg*Ng*ke[2, 1]*ke[2, 4]*le[5, 2]*le[5, 3] - 
      (4*I)*Ns*ke[2, 1]*ke[2, 4]*le[5, 2]*le[5, 3] + 
      (4*I)*Df*Nf*ke[2, 4]*ke[3, 1]*le[5, 2]*le[5, 3] - 
      (4*I)*Dg*Ng*ke[2, 4]*ke[3, 1]*le[5, 2]*le[5, 3] - 
      (4*I)*Ns*ke[2, 4]*ke[3, 1]*le[5, 2]*le[5, 3] + 
      (4*I)*Df*Nf*ke[2, 1]*ke[3, 4]*le[5, 2]*le[5, 3] - 
      (4*I)*Dg*Ng*ke[2, 1]*ke[3, 4]*le[5, 2]*le[5, 3] - 
      (4*I)*Ns*ke[2, 1]*ke[3, 4]*le[5, 2]*le[5, 3] + 
      (4*I)*Df*Nf*ke[3, 1]*ke[3, 4]*le[5, 2]*le[5, 3] - 
      (4*I)*Dg*Ng*ke[3, 1]*ke[3, 4]*le[5, 2]*le[5, 3] - 
      (4*I)*Ns*ke[3, 1]*ke[3, 4]*le[5, 2]*le[5, 3] - 
      (4*I)*Df*Nf*ke[2, 4]*le[5, 1]*le[5, 2]*le[5, 3] + 
      (4*I)*Dg*Ng*ke[2, 4]*le[5, 1]*le[5, 2]*le[5, 3] + 
      (4*I)*Ns*ke[2, 4]*le[5, 1]*le[5, 2]*le[5, 3] - 
      (4*I)*Df*Nf*ke[3, 4]*le[5, 1]*le[5, 2]*le[5, 3] + 
      (4*I)*Dg*Ng*ke[3, 4]*le[5, 1]*le[5, 2]*le[5, 3] + 
      (4*I)*Ns*ke[3, 4]*le[5, 1]*le[5, 2]*le[5, 3] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[1, 3]*ke[2, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[1, 3]*ke[2, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[1, 3]*ke[2, 1]*le[5, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[1, 3]*ke[3, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[1, 3]*ke[3, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[1, 3]*ke[3, 1]*le[5, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] + 
      I*Df*Nf*ke[2, 1]*ke[2, 3]*ke[3, 2]*le[5, 4] - 
      (8*I)*Ng*ke[2, 1]*ke[2, 3]*ke[3, 2]*le[5, 4] + 
      I*Df*Nf*ke[2, 3]*ke[3, 1]*ke[3, 2]*le[5, 4] - 
      (8*I)*Ng*ke[2, 3]*ke[3, 1]*ke[3, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[3, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[3, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[1, 3]*ke[3, 1]*le[5, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[2, 3]*ke[3, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[2, 3]*ke[3, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[2, 3]*ke[3, 1]*le[5, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Ns*ke[1, 2]*ke[2, 1]*le[5, 3]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 2]*ke[3, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 2]*ke[3, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Ns*ke[1, 2]*ke[3, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Df*Nf*ke[2, 1]*le[5, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[2, 1]*le[5, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Ns*ke[2, 1]*le[5, 2]*le[5, 3]*le[5, 4] + 
      (4*I)*Df*Nf*ke[3, 1]*le[5, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[3, 1]*le[5, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Ns*ke[3, 1]*le[5, 2]*le[5, 3]*le[5, 4] + 
      (I/2)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] - 
      (I/2)*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/2)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (I/2)*Df*Nf*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/3)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[2] + k[3]] - 
      (8*I)*Ng*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[2] + k[3]] + 
      ((4*I)/3)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[2] + k[3]] + 
      ((4*I)/3)*Ns*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[2] + k[3]] - 
      (I/4)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/4)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/4)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      (I/4)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      (8*I)*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      ((5*I)/4)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      ((5*I)/4)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/4)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/4)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/4)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/6)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/6)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/6)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/6)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/6)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/6)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/6)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      ((2*I)/3)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[2] + k[3]] + 
      (4*I)*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[2] + k[3]] - 
      ((7*I)/6)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[2] + k[3]] - 
      ((7*I)/6)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[2] + k[3]] + 
      (I/4)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/4)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/4)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] + 
      ((7*I)/12)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] + 
      (4*I)*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      ((13*I)/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      ((13*I)/12)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/6)*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/6)*Dg*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/6)*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[2] + k[3]] + 
      (4*I)*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[2] + k[3]] - 
      ((7*I)/6)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[2] + k[3]] - 
      ((7*I)/6)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/4)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/4)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/4)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/6)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/6)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/6)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      I*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[2] + k[3]] + 
      I*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[2] + k[3]] + 
      I*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      I*Df*Nf*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] - l[5]] - 
      I*Ns*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      I*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ns*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      ((5*I)/6)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((5*I)/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((5*I)/6)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      ((3*I)/4)*Df*Nf*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((3*I)/4)*Dg*Ng*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((3*I)/4)*Ns*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (4*I)*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((5*I)/12)*Df*Nf*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (4*I)*Ng*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] - 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] - 
      I*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] + 
      I*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] + 
      I*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      I*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      I*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      I*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] - l[5]] - 
      I*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      I*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      I*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      ((5*I)/6)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      ((5*I)/6)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      ((5*I)/6)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] - 
      I*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      (4*I)*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      I*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      I*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*Dg*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*Ns*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (4*I)*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((7*I)/6)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/6)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/6)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      I*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      I*Dg*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ns*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      I*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      I*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Dg*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      I*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      I*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Dg*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/4)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/4)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/4)*Ns*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ns*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/4)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/4)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/4)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      I*Df*Nf*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ns*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + (4*I)*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - ((7*I)/6)*Dg*Ng*ee[1, 4]*ke[1, 2]*
       ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - ((7*I)/6)*Ns*ee[1, 4]*ke[1, 2]*
       ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/6)*Df*Nf*ee[1, 3]*
       ke[1, 2]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/6)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Df*Nf*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*Df*Nf*ee[1, 3]*ke[1, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*Dg*Ng*ee[1, 3]*
       ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/4)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/4)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/4)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*Dg*Ng*ee[3, 4]*ke[1, 2]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*Ns*ee[3, 4]*ke[1, 2]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ns*ee[2, 4]*ke[1, 3]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[2, 4]*ke[2, 3]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Dg*Ng*ee[2, 4]*ke[2, 3]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ns*ee[2, 4]*ke[2, 3]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - I*Df*Nf*ee[1, 4]*ke[1, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + I*Dg*Ng*ee[1, 4]*ke[1, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + I*Ns*ee[1, 4]*ke[1, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Df*Nf*ee[3, 4]*ke[2, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Dg*Ng*ee[3, 4]*ke[2, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ns*ee[3, 4]*ke[2, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - I*Df*Nf*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + I*Dg*Ng*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + I*Ns*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/6)*Df*Nf*ee[1, 3]*
       ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((5*I)/6)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/6)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*Df*Nf*ee[1, 3]*ke[3, 4]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*Dg*Ng*ee[1, 3]*
       ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*Dg*Ng*ee[3, 4]*le[5, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*Ns*ee[3, 4]*le[5, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - I*Df*Nf*ee[1, 4]*ke[1, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + I*Dg*Ng*ee[1, 4]*ke[1, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + I*Ns*ee[1, 4]*ke[1, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[2, 4]*ke[2, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Dg*Ng*ee[2, 4]*ke[2, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ns*ee[2, 4]*ke[2, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[1, 2]*ke[2, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Dg*Ng*ee[1, 2]*ke[2, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ns*ee[1, 2]*ke[2, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Df*Nf*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Dg*Ng*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ns*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Df*Nf*ee[2, 4]*le[5, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Dg*Ng*ee[2, 4]*le[5, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ns*ee[2, 4]*le[5, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + I*Df*Nf*ee[1, 4]*le[5, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - I*Dg*Ng*ee[1, 4]*le[5, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - I*Ns*ee[1, 4]*le[5, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*Df*Nf*ee[1, 3]*
       ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*Df*Nf*ee[1, 3]*le[5, 2]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*Dg*Ng*ee[1, 3]*
       le[5, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Df*Nf*ee[1, 3]*ee[2, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ns*ee[1, 3]*ee[2, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Dg*Ng*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*Df*Nf*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/4)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/4)*Ns*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Df*Nf*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + 
      (2*I)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + 
      (2*I)*Ns*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] - (2*I)*Df*Nf*ee[1, 4]*
       ke[1, 2]*ke[2, 3]*R[l[5]] + (2*I)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[l[5]] + (2*I)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      (I/2)*Df*Nf*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] + 
      (4*I)*Ng*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] + (2*I)*Df*Nf*ee[1, 4]*
       ke[1, 3]*le[5, 2]*R[l[5]] - (2*I)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*
       R[l[5]] - (2*I)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] + 
      (2*I)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      (2*I)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      (2*I)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] + (2*I)*Df*Nf*ee[1, 4]*
       ke[1, 2]*le[5, 3]*R[l[5]] - (2*I)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*
       R[l[5]] - (2*I)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] - 
      (2*I)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + 
      (2*I)*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + 
      (2*I)*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + (I/8)*Df*Nf*ee[1, 4]*
       ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - I*Ng*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]*R[l[5]] + (I/2)*Df*Nf*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]*R[l[5]] - (I/2)*Dg*Ng*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]*R[l[5]] - (I/2)*Ns*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]*R[l[5]], I*Df*Nf*ke[1, 2]*ke[1, 3]*ke[3, 4]*
       le[5, 1] - (8*I)*Ng*ke[1, 2]*ke[1, 3]*ke[3, 4]*le[5, 1] + 
      I*Df*Nf*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] - 
      (8*I)*Ng*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] - 
      I*Df*Nf*ke[1, 3]*ke[2, 1]*ke[3, 4]*le[5, 2] + 
      (8*I)*Ng*ke[1, 3]*ke[2, 1]*ke[3, 4]*le[5, 2] - 
      I*Df*Nf*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + 
      (8*I)*Ng*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] - 
      I*Df*Nf*ke[1, 2]*ke[3, 1]*ke[3, 4]*le[5, 3] + 
      (8*I)*Ng*ke[1, 2]*ke[3, 1]*ke[3, 4]*le[5, 3] + 
      I*Df*Nf*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      (8*I)*Ng*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      I*Df*Nf*ke[1, 2]*ke[1, 3]*ke[3, 1]*le[5, 4] + 
      (8*I)*Ng*ke[1, 2]*ke[1, 3]*ke[3, 1]*le[5, 4] - 
      I*Df*Nf*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] + 
      (8*I)*Ng*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] + 
      I*Df*Nf*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] - 
      (8*I)*Ng*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] + 
      I*Df*Nf*ke[2, 1]*ke[2, 3]*ke[3, 2]*le[5, 4] - 
      (8*I)*Ng*ke[2, 1]*ke[2, 3]*ke[3, 2]*le[5, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 2]*le[5, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 2]*le[5, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Ns*ke[1, 2]*le[5, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Df*Nf*ke[2, 1]*le[5, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[2, 1]*le[5, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Ns*ke[2, 1]*le[5, 2]*le[5, 3]*le[5, 4] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/6)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      ((5*I)/12)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      ((5*I)/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/12)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Ns*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*Df*Nf*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      ((5*I)/12)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (I/12)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/4)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/4)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/4)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      ((11*I)/12)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      ((11*I)/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      ((11*I)/12)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/4)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/4)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/4)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] + 
      ((7*I)/12)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      ((13*I)/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      ((13*I)/12)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*Dg*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      I*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2]] + 
      I*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2]] + 
      I*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (4*I)*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] - 
      (I/2)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (4*I)*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (4*I)*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      (I/2)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (4*I)*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (4*I)*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (2*I)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (2*I)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (2*I)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (2*I)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (2*I)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (2*I)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (2*I)*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (2*I)*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (2*I)*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (4*I)*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (4*I)*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ns*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/12)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (4*I)*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (4*I)*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      I*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      I*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      I*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      I*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (4*I)*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (4*I)*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Df*Nf*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Dg*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ns*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (4*I)*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + I*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*Dg*Ng*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/4)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*Df*Nf*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*Df*Nf*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*Ns*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/4)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/4)*Dg*Ng*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/4)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*Df*Nf*ee[1, 4]*ke[1, 2]*
       ke[1, 3]*R[l[5]] + ((2*I)/3)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[l[5]] + ((2*I)/3)*Ns*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((2*I)/3)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((2*I)/3)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((2*I)/3)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      ((2*I)/3)*Ns*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + 
      (I/12)*Ns*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      (I/12)*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      (I/12)*Df*Nf*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + 
      (I/12)*Ns*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] - 
      (I/12)*Ns*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      ((5*I)/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      (4*I)*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - (I/12)*Dg*Ng*ee[1, 2]*
       ke[2, 3]*ke[3, 4]*R[l[5]] - (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[l[5]] - (I/12)*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - ((2*I)/3)*Df*Nf*ee[2, 4]*
       ke[1, 3]*le[5, 1]*R[l[5]] + ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*
       R[l[5]] + ((2*I)/3)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] - 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] + 
      ((2*I)/3)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] + 
      (I/6)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] - 
      (I/6)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + ((2*I)/3)*Df*Nf*ee[1, 4]*
       ke[1, 3]*le[5, 2]*R[l[5]] - ((2*I)/3)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*
       R[l[5]] - ((2*I)/3)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] + 
      ((2*I)/3)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      ((2*I)/3)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + ((2*I)/3)*Df*Nf*ee[1, 4]*
       ke[1, 2]*le[5, 3]*R[l[5]] - ((2*I)/3)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*
       R[l[5]] - ((2*I)/3)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] - 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] + 
      ((2*I)/3)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[l[5]] - (I/6)*Df*Nf*ee[1, 4]*
       ke[3, 2]*le[5, 3]*R[l[5]] + (I/6)*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*
       R[l[5]] + (I/6)*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] - 
      ((2*I)/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] - 
      ((2*I)/3)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + 
      ((2*I)/3)*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - I*Df*Nf*ee[1, 2]*ke[1, 3]*
       le[5, 4]*R[l[5]] + I*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] + 
      I*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] - (I/3)*Df*Nf*ee[2, 3]*ke[2, 1]*
       le[5, 4]*R[l[5]] + (I/3)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] + 
      (I/3)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] - I*Df*Nf*ee[1, 2]*ke[2, 3]*
       le[5, 4]*R[l[5]] + I*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + 
      I*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] - (I/6)*Df*Nf*ee[2, 3]*ke[3, 1]*
       le[5, 4]*R[l[5]] + (I/6)*Dg*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[l[5]] + 
      (I/6)*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*R[l[5]] + (I/6)*Df*Nf*ee[1, 3]*
       ke[3, 2]*le[5, 4]*R[l[5]] - (I/6)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*
       R[l[5]] - (I/6)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] + 
      (I/3)*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[l[5]] - 
      (I/3)*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[l[5]] - 
      (I/3)*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[l[5]] - (I/3)*Df*Nf*ee[1, 3]*
       le[5, 2]*le[5, 4]*R[l[5]] + (I/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*
       R[l[5]] + (I/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + 
      I*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[l[5]] - I*Dg*Ng*ee[1, 2]*le[5, 3]*
       le[5, 4]*R[l[5]] - I*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[l[5]] + 
      (I/8)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      I*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/6)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/6)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/12)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/12)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/4)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/4)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/4)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]], 
     I*Df*Nf*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] - (8*I)*Ng*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*le[5, 1] - I*Df*Nf*ke[1, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] + 
      (8*I)*Ng*ke[1, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] + 
      I*Df*Nf*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] - 
      (8*I)*Ng*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] - 
      I*Df*Nf*ke[1, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] + 
      (8*I)*Ng*ke[1, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] - 
      I*Df*Nf*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] + 
      (8*I)*Ng*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] - 
      I*Df*Nf*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (8*I)*Ng*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] - 
      I*Df*Nf*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + 
      (8*I)*Ng*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] - 
      I*Df*Nf*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (8*I)*Ng*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      I*Df*Nf*ke[2, 1]*ke[2, 4]*ke[3, 2]*le[5, 3] - 
      (8*I)*Ng*ke[2, 1]*ke[2, 4]*ke[3, 2]*le[5, 3] + 
      I*Df*Nf*ke[2, 4]*ke[3, 1]*ke[3, 2]*le[5, 3] - 
      (8*I)*Ng*ke[2, 4]*ke[3, 1]*ke[3, 2]*le[5, 3] + 
      I*Df*Nf*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      (8*I)*Ng*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] + 
      I*Df*Nf*ke[3, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      (8*I)*Ng*ke[3, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      I*Df*Nf*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] + 
      (8*I)*Ng*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] - 
      I*Df*Nf*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] + 
      (8*I)*Ng*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] + 
      I*Df*Nf*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] - 
      (8*I)*Ng*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] + 
      I*Df*Nf*ke[1, 3]*ke[3, 1]*ke[3, 2]*le[5, 4] - 
      (8*I)*Ng*ke[1, 3]*ke[3, 1]*ke[3, 2]*le[5, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[3, 2]*le[5, 1]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[3, 2]*le[5, 1]*le[5, 4] + 
      (4*I)*Ns*ke[1, 3]*ke[3, 2]*le[5, 1]*le[5, 4] - 
      (4*I)*Df*Nf*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Df*Nf*ke[3, 2]*le[5, 1]*le[5, 3]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[3, 2]*le[5, 1]*le[5, 3]*le[5, 4] - 
      (4*I)*Ns*ke[3, 2]*le[5, 1]*le[5, 3]*le[5, 4] + 
      (I/2)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/2)*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] - 
      (I/2)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (4*I)*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/2)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (4*I)*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      ((5*I)/12)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (4*I)*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/6)*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/6)*Dg*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/6)*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/6)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/6)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/6)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] + 
      ((5*I)/12)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (4*I)*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/12)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] - 
      I*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[2] + k[3]] + 
      I*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[2] + k[3]] + 
      I*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      ((5*I)/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (4*I)*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      ((5*I)/12)*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (4*I)*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/12)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] - 
      ((5*I)/6)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] + 
      ((5*I)/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] + 
      ((5*I)/6)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] + 
      ((5*I)/6)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((5*I)/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((5*I)/6)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] + 
      ((5*I)/6)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((5*I)/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((5*I)/6)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((5*I)/6)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] + 
      ((5*I)/6)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] + 
      ((5*I)/6)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      I*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/2)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (4*I)*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (4*I)*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (4*I)*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (4*I)*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/12)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (4*I)*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/12)*Df*Nf*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (4*I)*Ng*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Df*Nf*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Dg*Ng*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ns*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Df*Nf*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Dg*Ng*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ns*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/6)*Df*Nf*ee[3, 4]*
       ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((5*I)/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/6)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/6)*Df*Nf*ee[2, 4]*ke[1, 3]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/6)*Dg*Ng*ee[2, 4]*
       ke[1, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/6)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*Dg*Ng*ee[3, 4]*le[5, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*Ns*ee[3, 4]*le[5, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[1, 2]*ke[2, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Dg*Ng*ee[1, 2]*ke[2, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ns*ee[1, 2]*ke[2, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Dg*Ng*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ns*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*Df*Nf*ee[2, 4]*
       le[5, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + I*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Dg*Ng*ee[1, 3]*ee[2, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ns*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      (I/6)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - (I/6)*Df*Nf*ee[2, 4]*
       ke[1, 3]*ke[2, 1]*R[l[5]] + (I/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[l[5]] + (I/6)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((5*I)/6)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((5*I)/6)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((5*I)/6)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - (I/6)*Df*Nf*ee[1, 2]*
       ke[1, 3]*ke[2, 4]*R[l[5]] + (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[l[5]] + (I/6)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + (I/6)*Df*Nf*ee[3, 4]*
       ke[1, 2]*ke[3, 1]*R[l[5]] - (I/6)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[l[5]] - (I/6)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      (I/6)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      (I/6)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + (I/3)*Df*Nf*ee[2, 3]*
       ke[2, 4]*ke[3, 1]*R[l[5]] - (4*I)*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[l[5]] + (I/6)*Dg*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + 
      (I/6)*Ns*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + ((5*I)/6)*Df*Nf*ee[1, 4]*
       ke[1, 3]*ke[3, 2]*R[l[5]] - ((5*I)/6)*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[l[5]] - ((5*I)/6)*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + (I/6)*Df*Nf*ee[1, 3]*
       ke[1, 2]*ke[3, 4]*R[l[5]] - (I/6)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[l[5]] - (I/6)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - (I/3)*Df*Nf*ee[2, 3]*
       ke[2, 1]*ke[3, 4]*R[l[5]] + (4*I)*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[l[5]] - (I/6)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      (I/6)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - (I/6)*Df*Nf*ee[1, 2]*
       ke[2, 3]*ke[3, 4]*R[l[5]] + (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[l[5]] + (I/6)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (I/6)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - (I/3)*Df*Nf*ee[3, 4]*
       ke[1, 2]*le[5, 1]*R[l[5]] + (I/3)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*
       R[l[5]] + (I/3)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] - 
      (I/3)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] + (I/6)*Df*Nf*ee[2, 4]*
       ke[2, 3]*le[5, 1]*R[l[5]] - (I/6)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[l[5]] - (I/6)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] - 
      (I/6)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[l[5]] + 
      (I/6)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*R[l[5]] - (I/6)*Df*Nf*ee[3, 4]*
       ke[2, 1]*le[5, 2]*R[l[5]] + (I/6)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*
       R[l[5]] + (I/6)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[l[5]] + 
      I*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - I*Dg*Ng*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[l[5]] - I*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*R[l[5]] - (I/6)*Df*Nf*ee[3, 4]*
       ke[3, 1]*le[5, 2]*R[l[5]] + (I/6)*Dg*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*
       R[l[5]] + (I/6)*Ns*ee[3, 4]*ke[3, 1]*le[5, 2]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + 
      (I/6)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + (I/3)*Df*Nf*ee[3, 4]*
       le[5, 1]*le[5, 2]*R[l[5]] - (I/3)*Dg*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*
       R[l[5]] - (I/3)*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*R[l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] + (I/6)*Df*Nf*ee[1, 2]*
       ke[2, 4]*le[5, 3]*R[l[5]] - (I/6)*Dg*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*
       R[l[5]] - (I/6)*Ns*ee[1, 2]*ke[2, 4]*le[5, 3]*R[l[5]] + 
      (I/6)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[l[5]] - 
      (I/6)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[l[5]] - I*Df*Nf*ee[1, 4]*ke[3, 2]*
       le[5, 3]*R[l[5]] + I*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] + 
      I*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] + (I/6)*Df*Nf*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[l[5]] - (I/6)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[l[5]] - 
      (I/6)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[l[5]] - (I/3)*Df*Nf*ee[2, 4]*
       le[5, 1]*le[5, 3]*R[l[5]] + (I/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*
       R[l[5]] + (I/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - (I/3)*Df*Nf*ee[1, 2]*
       ke[1, 3]*le[5, 4]*R[l[5]] + (I/3)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[l[5]] + (I/3)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + 
      (I/6)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + (I/6)*Df*Nf*ee[1, 3]*
       ke[3, 2]*le[5, 4]*R[l[5]] - (I/6)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*
       R[l[5]] - (I/6)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + 
      (I/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + (I/3)*Df*Nf*ee[1, 2]*
       le[5, 3]*le[5, 4]*R[l[5]] - (I/3)*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*
       R[l[5]] - (I/3)*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[l[5]] - 
      (I/4)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] + 
      (2*I)*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] + 
      (I/8)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] + 
      I*Ng*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/4)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/4)*Ns*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/12)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/12)*Ns*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/4)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/4)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/4)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/12)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/2)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/2)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/2)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/4)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/4)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/4)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/12)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/12)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/12)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]], 
     (4*I)*Df*Nf*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] - 
      (4*I)*Ns*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] - 
      (4*I)*Df*Nf*ke[2, 1]*ke[3, 4]*le[5, 2]*le[5, 3] + 
      (4*I)*Dg*Ng*ke[2, 1]*ke[3, 4]*le[5, 2]*le[5, 3] + 
      (4*I)*Ns*ke[2, 1]*ke[3, 4]*le[5, 2]*le[5, 3] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + 
      I*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      I*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      I*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] - 
      (I/3)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/3)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/3)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      I*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      I*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      I*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/3)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/3)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/3)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/3)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] + 
      (I/3)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/3)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/3)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/3)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/3)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      I*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      I*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      I*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      ((2*I)/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      ((2*I)/3)*Df*Nf*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] + 
      ((2*I)/3)*Ns*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      I*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      I*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      I*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/3)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/3)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/3)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] + 
      I*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      I*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      I*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*Df*Nf*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      ((2*I)/3)*Dg*Ng*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      ((2*I)/3)*Ns*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      ((2*I)/3)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/12)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 + 
      (I/12)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 + 
      (I/12)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 + 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 - 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 - 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 + 
      (I/4)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]^2 - 
      (I/4)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]^2 - 
      (I/4)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]^2 + (2*I)*Df*Nf*ee[1, 2]*
       ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - (2*I)*Dg*Ng*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[1] - l[5]] - (2*I)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*
       R[k[1] - l[5]] + (2*I)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] - l[5]] - (2*I)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] - l[5]] - (2*I)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (2*I)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (2*I)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (2*I)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/2)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/2)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/2)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      I*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      I*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      I*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      I*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      I*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      I*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      I*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      I*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      I*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      I*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      I*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/2)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/2)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/2)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/2)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/2)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/2)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]^2 + 
      (I/12)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]^2 + 
      (I/12)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]^2 + 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]^2 - 
      (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]^2 - 
      (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]^2 + 
      (I/4)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]^2 - 
      (I/4)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]^2 - 
      (I/4)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]^2 + 
      (2*I)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*Dg*Ng*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + I*Df*Nf*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ns*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*Dg*Ng*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*Df*Nf*ee[1, 4]*ke[1, 2]*
       ke[1, 3]*R[l[5]] + ((2*I)/3)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[l[5]] + ((2*I)/3)*Ns*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((2*I)/3)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((2*I)/3)*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((2*I)/3)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      ((2*I)/3)*Ns*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      ((2*I)/3)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((2*I)/3)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((2*I)/3)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      ((2*I)/3)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      I*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + I*Dg*Ng*ee[3, 4]*ke[1, 2]*
       le[5, 1]*R[l[5]] + I*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] + 
      (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] + 
      (I/3)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] - (I/3)*Df*Nf*ee[2, 4]*
       ke[2, 3]*le[5, 1]*R[l[5]] + (I/3)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[l[5]] + (I/3)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] - 
      (I/3)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + 
      (I/3)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + 
      (I/3)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + (I/3)*Df*Nf*ee[1, 4]*
       ke[1, 3]*le[5, 2]*R[l[5]] - (I/3)*Dg*Ng*ee[1, 4]*ke[1, 3]*le[5, 2]*
       R[l[5]] - (I/3)*Ns*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] + 
      I*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[l[5]] - I*Dg*Ng*ee[3, 4]*ke[2, 1]*
       le[5, 2]*R[l[5]] - I*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[l[5]] + 
      (I/3)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      (I/3)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      (I/3)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] + (I/3)*Df*Nf*ee[1, 3]*
       ke[3, 4]*le[5, 2]*R[l[5]] - (I/3)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*
       R[l[5]] - (I/3)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + 
      (I/3)*Df*Nf*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] - 
      (I/3)*Dg*Ng*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] - 
      (I/3)*Ns*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] - (I/3)*Df*Nf*ee[2, 4]*
       ke[2, 1]*le[5, 3]*R[l[5]] + (I/3)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*
       R[l[5]] + (I/3)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - 
      I*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[l[5]] + I*Dg*Ng*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[l[5]] + I*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] + 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - I*Df*Nf*ee[1, 2]*ke[1, 3]*
       le[5, 4]*R[l[5]] + I*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] + 
      I*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] + (I/3)*Df*Nf*ee[2, 3]*ke[2, 1]*
       le[5, 4]*R[l[5]] - (I/3)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] - 
      (I/3)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] - I*Df*Nf*ee[1, 2]*ke[2, 3]*
       le[5, 4]*R[l[5]] + I*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + 
      I*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + (I/6)*Df*Nf*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[l[5]] - (I/6)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[l[5]] - (I/6)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] + 
      (I/6)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] - 
      (I/2)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] + 
      (I/2)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] + 
      (I/2)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] - 
      (I/2)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/2)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/2)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/6)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/6)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/2)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/2)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/2)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/2)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/2)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/2)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/12)*Df*Nf*ee[1, 4]*ee[2, 3]*R[l[5]]^2 + (I/12)*Dg*Ng*ee[1, 4]*
       ee[2, 3]*R[l[5]]^2 + (I/12)*Ns*ee[1, 4]*ee[2, 3]*R[l[5]]^2 + 
      (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*R[l[5]]^2 - (I/12)*Dg*Ng*ee[1, 3]*
       ee[2, 4]*R[l[5]]^2 - (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[l[5]]^2 + 
      (I/4)*Df*Nf*ee[1, 2]*ee[3, 4]*R[l[5]]^2 - (I/4)*Dg*Ng*ee[1, 2]*ee[3, 4]*
       R[l[5]]^2 - (I/4)*Ns*ee[1, 2]*ee[3, 4]*R[l[5]]^2, 
     (4*I)*Df*Nf*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 2] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 2] + 
      (4*I)*Ns*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 2] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2] + 
      (4*I)*Ns*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[3, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[3, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[3, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[2, 1]*ke[3, 2]*ke[3, 4] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[2, 1]*ke[3, 2]*ke[3, 4] + 
      (4*I)*Ns*ke[1, 3]*ke[2, 1]*ke[3, 2]*ke[3, 4] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4] + 
      (4*I)*Ns*ke[1, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4] - 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] + 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] + 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] + 
      (4*I)*Df*Nf*ke[1, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] - 
      (4*I)*Dg*Ng*ke[1, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] - 
      (4*I)*Ns*ke[1, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] - 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] + 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] + 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] + 
      (4*I)*Df*Nf*ke[1, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] - 
      (4*I)*Dg*Ng*ke[1, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] - 
      (4*I)*Ns*ke[1, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] - 
      (4*I)*Df*Nf*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] + 
      (4*I)*Dg*Ng*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] + 
      (4*I)*Ns*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] - 
      (4*I)*Df*Nf*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (4*I)*Dg*Ng*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (4*I)*Ns*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] - 
      (4*I)*Df*Nf*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + 
      (4*I)*Dg*Ng*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + 
      (4*I)*Ns*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] - 
      (4*I)*Df*Nf*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Dg*Ng*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Ns*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Df*Nf*ke[2, 3]*ke[2, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Dg*Ng*ke[2, 3]*ke[2, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Ns*ke[2, 3]*ke[2, 4]*le[5, 1]*le[5, 2] + 
      (4*I)*Df*Nf*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Dg*Ng*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Ns*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] + 
      (4*I)*Df*Nf*ke[2, 1]*ke[2, 4]*ke[3, 2]*le[5, 3] - 
      (4*I)*Dg*Ng*ke[2, 1]*ke[2, 4]*ke[3, 2]*le[5, 3] - 
      (4*I)*Ns*ke[2, 1]*ke[2, 4]*ke[3, 2]*le[5, 3] + 
      (4*I)*Df*Nf*ke[2, 4]*ke[3, 1]*ke[3, 2]*le[5, 3] - 
      (4*I)*Dg*Ng*ke[2, 4]*ke[3, 1]*ke[3, 2]*le[5, 3] - 
      (4*I)*Ns*ke[2, 4]*ke[3, 1]*ke[3, 2]*le[5, 3] + 
      (4*I)*Df*Nf*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      (4*I)*Dg*Ng*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      (4*I)*Ns*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] + 
      (4*I)*Df*Nf*ke[3, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      (4*I)*Dg*Ng*ke[3, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      (4*I)*Ns*ke[3, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      (4*I)*Df*Nf*ke[2, 4]*ke[3, 2]*le[5, 1]*le[5, 3] + 
      (4*I)*Dg*Ng*ke[2, 4]*ke[3, 2]*le[5, 1]*le[5, 3] + 
      (4*I)*Ns*ke[2, 4]*ke[3, 2]*le[5, 1]*le[5, 3] - 
      (4*I)*Df*Nf*ke[3, 2]*ke[3, 4]*le[5, 1]*le[5, 3] + 
      (4*I)*Dg*Ng*ke[3, 2]*ke[3, 4]*le[5, 1]*le[5, 3] + 
      (4*I)*Ns*ke[3, 2]*ke[3, 4]*le[5, 1]*le[5, 3] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] + 
      (4*I)*Df*Nf*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] - 
      (4*I)*Ns*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] + 
      (4*I)*Ns*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[1, 3]*ke[3, 1]*ke[3, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[1, 3]*ke[3, 1]*ke[3, 2]*le[5, 4] + 
      (4*I)*Ns*ke[1, 3]*ke[3, 1]*ke[3, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] - 
      (4*I)*Df*Nf*ke[2, 3]*ke[3, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Dg*Ng*ke[2, 3]*ke[3, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ns*ke[2, 3]*ke[3, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Df*Nf*ke[2, 1]*ke[3, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[2, 1]*ke[3, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Ns*ke[2, 1]*ke[3, 2]*le[5, 3]*le[5, 4] + 
      (4*I)*Df*Nf*ke[3, 1]*ke[3, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Dg*Ng*ke[3, 1]*ke[3, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Ns*ke[3, 1]*ke[3, 2]*le[5, 3]*le[5, 4] - 
      (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/3)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/3)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      (I/3)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      I*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      I*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      I*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/3)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/3)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      I*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] + 
      I*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] + 
      I*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/3)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/3)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/3)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/3)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/3)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      I*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] + 
      I*Dg*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] + 
      I*Ns*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] + 
      I*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      I*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      I*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/3)*Ns*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/3)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/3)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      I*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      I*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      I*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/3)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/3)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      I*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      I*Dg*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      I*Ns*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/3)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*Df*Nf*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      ((2*I)/3)*Dg*Ng*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      ((2*I)/3)*Ns*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      ((2*I)/3)*Ns*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/3)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/3)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      I*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] - 
      I*Dg*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] - 
      I*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/3)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/3)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] + 
      I*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      I*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      I*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] + 
      I*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      I*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      I*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Dg*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Ns*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      ((2*I)/3)*Df*Nf*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*Dg*Ng*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*Ns*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*Ns*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] - 
      I*Df*Nf*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] + 
      I*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] + 
      I*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      ((2*I)/3)*Ns*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      ((2*I)/3)*Df*Nf*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*Ns*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*Df*Nf*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      ((2*I)/3)*Dg*Ng*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      ((2*I)/3)*Ns*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      I*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      I*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      I*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/3)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/3)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      I*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] + 
      I*Dg*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] + 
      I*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/3)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*Df*Nf*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      ((2*I)/3)*Dg*Ng*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      ((2*I)/3)*Ns*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      ((2*I)/3)*Df*Nf*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*Dg*Ng*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*Ns*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/4)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]^2 - 
      (I/4)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]^2 - 
      (I/4)*Ns*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]^2 + (I/12)*Df*Nf*ee[1, 3]*
       ee[2, 4]*R[k[2] + k[3]]^2 - (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]^2 - (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]^2 - 
      (I/12)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 + 
      (I/12)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 + 
      (I/12)*Ns*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 - 
      (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      I*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ns*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      I*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*Df*Nf*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((2*I)/3)*Dg*Ng*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ns*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      I*Ns*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      I*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      I*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      I*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      ((2*I)/3)*Df*Nf*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ns*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      ((2*I)/3)*Df*Nf*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*Dg*Ng*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ns*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      I*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      I*Ns*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      I*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] - l[5]] + 
      I*Dg*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] - l[5]] + 
      I*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] - 
      I*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] + 
      I*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] + 
      I*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      I*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      I*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      I*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] - l[5]] - 
      I*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] - 
      I*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] - l[5]] - 
      I*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/2)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/2)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/2)*Ns*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/6)*Ns*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/4)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]^2 - 
      (I/4)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]^2 - 
      (I/4)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]^2 + (I/12)*Df*Nf*ee[1, 3]*
       ee[2, 4]*R[k[1] - l[5]]^2 - (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*
       R[k[1] - l[5]]^2 - (I/12)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]^2 - 
      (I/12)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]^2 + 
      (I/12)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]^2 + 
      (I/12)*Ns*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]^2 - 
      (2*I)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Dg*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Ns*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (2*I)*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Dg*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Ns*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (2*I)*Dg*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (2*I)*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (2*I)*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (2*I)*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (2*I)*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Dg*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/2)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/2)*Ns*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/2)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/2)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/2)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Df*Nf*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ns*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ns*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Df*Nf*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ns*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ns*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Df*Nf*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Dg*Ng*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Ns*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Df*Nf*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Dg*Ng*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Ns*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Df*Nf*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ns*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Df*Nf*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Dg*Ng*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ns*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Df*Nf*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Dg*Ng*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ns*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Df*Nf*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Dg*Ng*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ns*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*Dg*Ng*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*Ns*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Df*Nf*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Dg*Ng*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ns*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Df*Nf*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Dg*Ng*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ns*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*Df*Nf*ee[1, 4]*ee[2, 3]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*Ns*ee[1, 4]*ee[2, 3]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Df*Nf*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Dg*Ng*ee[1, 3]*ee[2, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ns*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Df*Nf*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Dg*Ng*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ns*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*Dg*Ng*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/4)*Df*Nf*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]]^2 - (I/4)*Dg*Ng*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]]^2 - (I/4)*Ns*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]]^2 + (I/12)*Df*Nf*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]]^2 - (I/12)*Dg*Ng*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]]^2 - (I/12)*Ns*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]]^2 - (I/12)*Df*Nf*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]]^2 + (I/12)*Dg*Ng*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]]^2 + (I/12)*Ns*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]]^2 - (2*I)*Df*Nf*ee[1, 4]*ke[1, 2]*
       ke[2, 3]*R[l[5]] + (2*I)*Dg*Ng*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      (2*I)*Ns*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + (2*I)*Df*Nf*ee[1, 4]*
       ke[1, 3]*ke[3, 2]*R[l[5]] - (2*I)*Dg*Ng*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[l[5]] - (2*I)*Ns*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] + 
      (2*I)*Df*Nf*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      (2*I)*Dg*Ng*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      (2*I)*Ns*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - (2*I)*Df*Nf*ee[1, 4]*
       ke[3, 2]*le[5, 3]*R[l[5]] + (2*I)*Dg*Ng*ee[1, 4]*ke[3, 2]*le[5, 3]*
       R[l[5]] + (2*I)*Ns*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] + 
      (I/2)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/2)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/2)*Ns*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/2)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/2)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/2)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      I*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      I*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      I*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/2)*Df*Nf*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/2)*Dg*Ng*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/2)*Ns*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]]
};
 
Attributes[ee] = {Orderless};
Attributes[R] = {Orderless};

